Generalized Approximate Message Passing for Unlimited Sampling of Sparse Signals

In this paper we consider the generalized approximate message passing (GAMP) algorithm for recovering a sparse signal from modulo samples of randomized projections of the unknown signal. The modulo samples are obtained by a self-reset (SR) analog to digital converter (ADC). Additionally, in contrast to previous work on SR ADC, we consider a scenario where the compressed sensing (CS) measurements (i.e., randomized projections) are sent through a communication channel, namely an additive white Gaussian noise (AWGN) channel before being quantized by a SR ADC. To show the effectiveness of the proposed approach, we conduct Monte-Carlo (MC) simulations for both noiseless and noisy case. The results show strong ability of the proposed algorithm to fight the nonlinearity of the SR ADC, as well as the possible additional distortion introduced by the AWGN channel.

==> Figures/fig.m <==
function h = fig(varargin)
% FIG - Creates a figure with a desired size, no white-space, and several other options.
%
%       All Matlab figure options are accepted. 
%       FIG-specific options of the form FIG('PropertyName',propertyvalue,...) 
%       can be used to modify the default behavior, as follows:
%
%       -'units'    : preferred unit for the width and height of the figure 
%                      e.g. 'inches', 'centimeters', 'pixels', 'points', 'characters', 'normalized' 
%                      Default is 'centimeters'
%
%       -'width'    : width of the figure in units defined by 'units'
%                      Default is 14 centimeters
%                      Note: For IEEE journals, one column wide standard is
%                      8.5cm (3.5in), and two-column width standard is 17cm (7 1/16 in)
%
%       -'height'   : height of the figure in units defined by 'units'
%                      Specifying only one dimension sets the other dimension
%                      to preserve the figure's default aspect ratio. 
%
%       -'font'     : The font name for all the texts on the figure, including labels, title, legend, colorbar, etc.
%                      Default is 'Times New Roman' 
%
%       -'fontsize' : The font size for all the texts on the figure, including labels, title, legend, colorbar, etc.
%                      Default is 14pt
%       
%       -'border'   : Thin white border around the figure (compatible with export_fig -nocrop) 
%                      'on', 'off'
%                      Default is 'off' 
%
%   FIG(H) makes H the current figure. 
%   If figure H does not exist, and H is an integer, a new figure is created with
%   handle H.
%
%   FIG(H,...) applies the properties to the figure H.
%
%   H = FIG(...) returns the handle to the figure created by FIG.
%
%
% Example 1:
%   fig
%
% Example 2:
%   h=fig('units','inches','width',7,'height',2,'font','Helvetica','fontsize',16)
%
%
% Copyright   2012 Reza Shirvany,  matlab.sciences@neverbox.com 
% Source: 	 http://www.mathworks.com/matlabcentral/fileexchange/30736
% Updated:   05/14/2012
% Version:   1.6.5 
%







% default arguments
width=14;
font='Times New Roman';
fontsize=14; 
units='centimeters';
bgcolor='w';
sborder='off';
flag='';
Pindex=[];

%%%%%%%%%%% process optional arguments
optargin = size(varargin,2);
if optargin>0

% check if a handle is passed in
if isscalar(varargin{1}) && isnumeric(varargin{1})
    flag=[flag '1'];
    i=2;
     if ishghandle(varargin{1})==1
        flag=[flag 'i'];
    end
else
    i=1;
end

% get the property values
while (i <= optargin)
    if (strcmpi(varargin{i}, 'border'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            sborder = varargin{i+1};flag=[flag 'b'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'width'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            width = varargin{i+1};flag=[flag 'w'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'height'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            height = varargin{i+1};flag=[flag 'h'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'font'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            font = varargin{i+1};flag=[flag 'f'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'fontsize'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
           fontsize = varargin{i+1};flag=[flag 's'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'units'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            units = varargin{i+1};flag=[flag 'u'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'color'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            bgcolor = varargin{i+1};flag=[flag 'c'];
            i = i + 2;
        end
    else
        %other figure properties
        if (i >= optargin)
            error('A property value is missing.');
        else
        Pindex = [Pindex i i+1];
        i = i + 2;
        end
    end

end

end

% We use try/catch to handle errors
try

% creat a figure with a given (or new) handle
if length(strfind(flag,'1'))==1
    s=varargin{1};
    if ishandle(s)==1
    set(0, 'CurrentFigure', s);
    else 
        figure(s);
    end
else
    s=figure;
end

flag=[flag 's'];

% set other figure properties
if ~isempty(Pindex)
    set(s,varargin{Pindex});
end


% set the background color
set(s, 'color',bgcolor);

% set the font and font size
set(s, 'DefaultTextFontSize', fontsize); 
set(s, 'DefaultAxesFontSize', fontsize); 
set(s, 'DefaultAxesFontName', font);
set(s, 'DefaultTextFontName', font);

%%%%%%%%%%% set the figure size
% set the root unit
old_units=get(0,'Units');
set(0,'Units',units);

% get the screen size
scrsz = get(0,'ScreenSize');

% set the root unit to its default value
set(0,'Units',old_units);

% set the figure unit
set(s,'Units',units);

% get the figure's position
pos = get(s, 'Position');
old_pos=pos;
aspectRatio = pos(3)/pos(4);

% set the width and height of the figure
if length(strfind(flag,'w'))==1 && length(strfind(flag,'h'))==1 
    pos(3)=width;
    pos(4)=height;
elseif isempty(strfind(flag,'h'))
    pos(3)=width;
    pos(4) = width/aspectRatio;
elseif isempty(strfind(flag,'w')) && length(strfind(flag,'h'))==1
    pos(4)=height;
    pos(3)=height*aspectRatio; 
end

% make sure the figure stays in the middle of the screen
diff=old_pos-pos;

 if diff(3)<0
 pos(1)=old_pos(1)+diff(3)/2;
     if pos(1)<0
         pos(1)=0;
     end
 end
 if diff(4)<0
 pos(2)=old_pos(2)+diff(4);
    if pos(2)<0
         pos(2)=0;
     end
 end
 
% warning if the given width (or height) is greater than the screen size
if pos(3)>scrsz(3)
warning(['Maximum width (screen width) is reached! width=' num2str(scrsz(3)) ' ' units]);
end

if pos(4)>scrsz(4)
warning(['Maximum height (screen height) is reached! height=' num2str(scrsz(4)) ' ' units]);
end

% apply the width, height, and position to the figure
set(s, 'Position', pos);
if strcmpi(sborder, 'off')
    set(s,'DefaultAxesLooseInset',[0,0,0,0]);
end

    

% handle errors
catch ME
    if isempty(strfind(flag,'i')) && ~isempty(strfind(flag,'s'))
    close(s);
    end
   error(ME.message)
end

s=figure(s);
% return handle if caller requested it.
  if (nargout > 0)
        h =s;
  end
%
% That's all folks!
%
%flag/1iwhfsucsb
